Warp: Lightweight Multi-Key Transactions for Key-Value Stores

Traditional NoSQL systems scale by sharding data across multiple servers and by performing each operation on a small number of servers. Because transactions on multiple keys necessarily require coordination across multiple servers, NoSQL systems often explicitly avoid making transactional guarantees in order to avoid such coordination. Past work on transactional systems control this coordination by either increasing the granularity at which transactions are ordered, sacrificing serializability, or by making clock synchronicity assumptions. This paper presents a novel protocol for providing serializable transactions on top of a sharded data store. Called acyclic transactions, this protocol allows multiple transactions to prepare and commit simultaneously, improving concurrency in the system, while ensuring that no cycles form between concurrently-committing transactions. We have fully implemented acyclic transactions in a document store called Warp. Experiments show that Warp achieves 4 times higher throughput than Sinfonia's mini-transactions on the standard TPC-C benchmark with no aborts. Further, the system achieves 75% of the throughput of the non-transactional key-value store it builds upon.

==> latex.py <==
# Copyright (c) 2013-2015, Robert Escriva
# All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are met:
#
#     * Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#     * Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#     * Neither the name of this project nor the names of its contributors may
#       be used to endorse or promote products derived from this software
#       without specific prior written permission.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
# AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
# IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
# DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT OWNER OR CONTRIBUTORS BE LIABLE
# FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
# DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
# SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
# CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
# OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


import argparse
import hashlib
import logging
import os.path
import re
import shlex
import subprocess
import sys


# A list of extensions that latex.py acknowledges.
#
# Each entry is a tuple (extension, tex, xtx).  "extension" is a string
# indicating the exension to be watched (e.g., '.tex').  "tex" (and "xtx") are
# booleans that indicate that a rerun of LaTeX (resp., CrossTeX) are necessary
# to obtain a correct build.
#
# If you're adding a new file type, and you're not sure whether it impacts
# LaTeX, CrossTeX, or both, it is safe (but inefficient) to mark both as True.
EXTENSIONS = (('.tex', True,  False, False),
              ('.xtx', False, True,  False),
              ('.aux', True,  True,  False),
              ('.bbl', True,  False, False),
              ('.idx', False, False, True),
              ('.ind', True,  False, False),
              ('.log', True,  False, False))

BAD_STARTS = ['This is pdfTeX, Version',
              r'\write18',
              'entering extended mode',
              'LaTeX2e',
              'Babel',
              'Style option: `fancyvrb\' v2.7a',
              'Document Class: article 2014/09/29 v1.4h Standard LaTeX document class',
              'Option `squaren\' provided!',
              'Package pgf Warning: Your graphic driver pgfsys-dvips.def does not support fadings',
              'Command \\squaren defined by SIunits package!',
              'ABD: EveryShipout initializing macros',
              'see the transcript file for additional information',
              'Output written on ',
              'Transcript written on ',
              ]

pathsoft_re = re.compile(r'\([-/a-zA-Z0-9_.]+[ )]', flags=re.M)
pathhard_re = re.compile(r'<[-/a-zA-Z0-9_.]+[ >]', flags=re.M)
pathsoftnl_re = re.compile(r'\([-/a-zA-Z0-9_.]+$', flags=re.M)
pathhardnl_re = re.compile(r'<[-/a-zA-Z0-9_.]+$', flags=re.M)
pagenum_re = re.compile(r'\[\d+\]')

def eliminate_paths(path_re, log, deps):
    xs = reversed(list(path_re.finditer(log)))
    for x in xs:
        path = log[x.start(0):x.end(0)]
        char = ' '
        if '\n' in path:
            char = '\n'
        path = path.strip('()<> \n')
        if os.path.exists(path):
            deps.add(path)
            log = log[:x.start(0)] + char + log[x.end(0):]
    return log

def sanitize_lines(lines):
    for line in lines:
        xs = pagenum_re.finditer(line)
        breaks = set()
        for x in xs:
            breaks.add(x.start(0))
            breaks.add(x.end(0))
        prev = 0
        for x in sorted(breaks):
            s = line[prev:x]
            s = s.strip('()<> ')
            if s:
                yield s
            prev = x
        if breaks:
            line = line[max(breaks):]
        line = line.strip('()<> ')
        if line:
            yield line

def process_tex_log(name):
    deps = set([])
    log = open(name + '.stdout.log').read()
    log.replace('\t', ' ')
    next_page = 1
    log = eliminate_paths(pathsoft_re, log, deps)
    log = eliminate_paths(pathhard_re, log, deps)
    log = eliminate_paths(pathsoftnl_re, log, deps)
    log = eliminate_paths(pathhardnl_re, log, deps)
    lines = sanitize_lines(log.split('\n'))
    for line in lines:
        skip = False
        for bs in BAD_STARTS:
            if line.startswith(bs):
                skip = True
        if skip:
            continue
        print line
    return deps

def cat_tex_log(name):
    with open(name + '.log') as f:
        data = f.read()
        sys.stderr.write(data)

def compute_sha1s(name):
    sha1s = {}
    for ext in [x[0] for x in EXTENSIONS]:
        if os.path.exists(name + ext):
            h = hashlib.new('sha1')
            h.update(open(name + ext).read())
            sha1s[name + ext] = h.hexdigest()
        else:
            sha1s[name + ext] = ''
    return sha1s


def write_deps(name, deps):
    f = open(name + '.P', 'w')
    f.write('{0}.dvi: latex.py {1}\n'.format(name, ' '.join(deps)))
    for d in deps:
        d = d[2:] if d.startswith('./') else d
        f.write('{0}:\n'.format(d))
    f.flush()
    f.close()


def older_than(name, target, dep):
    t = name + target
    d = name + dep
    if not os.path.exists(t) or not os.path.exists(d):
        return True
    return os.stat(t).st_mtime < os.stat(d).st_mtime


def build(name, run_xtx=False, run_idx=False):
    need_tex = True
    need_xtx = run_xtx and older_than(name, '.bbl', '.xtx')
    need_idx = run_idx and older_than(name, '.ind', '.idx')
    if not need_tex and not need_xtx and not need_idx:
        need_tex = True
    sha1s = compute_sha1s(name)
    if not need_tex and not need_xtx and not need_idx:
        subprocess.check_call(['touch', name + '.dvi'])
        subprocess.check_call(['touch', name + '.P'])
        return 0
    iters = 0
    deps = set([])
    while need_tex or need_xtx or need_idx:
        if iters > 16:
            logging.error("error, iterated 16 times; you'd think tex would converge by now; bailing")
            return -1
        logging.error("=======================")
        logging.error("beginning iteration %d" % iters)
        logging.error("=======================")
        if need_tex or (need_xtx and not os.path.exists(name + '.aux')):
            env = os.environ.copy()
            env['max_print_line'] = '4096'
            rc = subprocess.call(['latex', '-interaction=nonstopmode',
                                  '-shell-escape', '-halt-on-error', name],
                                 stdin  = open('/dev/null', 'r'),
                                 stdout = open(name + '.stdout.log', 'w'),
                                 stderr = subprocess.STDOUT,
                                 env = env)
            if rc != 0:
                cat_tex_log(name)
                logging.error("LaTeX failed")
                return rc
            deps |= process_tex_log(name)
            need_tex = False
        if need_xtx:
            crosstex_flags = shlex.split(os.environ.get('CROSSTEX_FLAGS', ''), posix=True)
            rc = subprocess.call(['crosstex', name] + crosstex_flags)
            if rc != 0:
                logging.error("CrossTeX failed")
                return rc
            need_xtx = False
        if need_idx:
            rc = subprocess.call(['makeindex', name])
            if rc != 0:
                logging.error("makeindex failed")
                return rc
            need_idx = False
        new_sha1s = compute_sha1s(name)
        for ext, tex, xtx, idx in EXTENSIONS:
            if sha1s[name + ext] != new_sha1s[name + ext]:
                need_tex = need_tex or tex
                need_xtx = run_xtx and (need_xtx or xtx)
                need_idx = run_idx and (need_idx or idx)
        sha1s = new_sha1s
        iters += 1
    write_deps(name, deps)
    return 0

logging.basicConfig(format='%(message)s', level=logging.INFO)

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--crosstex', default=False, action='store_true')
    parser.add_argument('--index', default=False, action='store_true')
    parser.add_argument('document')
    args = parser.parse_args()
    rc = build(args.document, run_xtx=args.crosstex, run_idx=args.index)
    if rc != 0:
        os.unlink(args.document + '.dvi')
    sys.exit(rc)

